Varieties of four-dimensional gauge theories

We use algebraic geometry to study the anomaly-free representations of an arbitrary gauge Lie algebra for 4-dimensional spacetime fermions. For irreducible representations, the problem reduces to studying the Lie algebras $\mathfrak{su}_n$ for $n\geq 3$. We show that there exist equivalence classes of such representations that are in bijection with the rational points on a projective variety that are dense in a region of the underlying real variety diffeomorphic to $\mathbb{R}^{n-3}$. It follows that the chiral ones overwhelm the non-chiral ones for $n \geq 5$. We present an efficient algorithm to find explicit anomaly-free irreducible representations and discuss the generalization to reducible representations.

==> anc/method_of_secants.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     73934,       1735]
NotebookOptionsPosition[     64097,       1574]
NotebookOutlinePosition[     64559,       1592]
CellTagsIndexPosition[     64516,       1589]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook applies the method of secants to find anomaly-free chiral \
irreps of SU(",
 StyleBox["n",
  FontSlant->"Italic"],
 ") for ",
 StyleBox["n ",
  FontSlant->"Italic"],
 "= 5, 6, 7, 8 by solving the homogeneous cubic equation in the variables ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["q", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b46608f2-63ba-7844-99f9-baf640f77a3f"],
 " over the integers. For every ",
 StyleBox["n",
  FontSlant->"Italic"],
 ", the",
 " range over which the parameters ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6cb231bc-c1a7-7e4e-baa0-6eafd555d460"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["l", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "23d46b16-1682-e242-8a65-d6d657821652"],
 ", which parameterizes the ",
 StyleBox["d",
  FontSlant->"Italic"],
 "-planes used in the method of secants, can be varied in the relevant cell. \
\n\nEvery row of the table  ",
 StyleBox["irreptable ", "Input"],
 "contains an equivalence class of anomaly-free irreps ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["q", "1"], ",", 
     SubscriptBox["q", "2"], ",", "...", ",", 
     SubscriptBox["q", 
      RowBox[{"n", "-", "1"}]]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "54495bf7-8ba8-9645-8459-092f5e8a2de8"],
 "  (up to scaling by a positive integer), the parameters ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1236df1a-1d8f-1542-85c0-e28f021127b1"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["l", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1f1fd9b2-4e81-e042-b40e-701805837486"],
 " that would return this irrep and the dimension of the irrep. Irreps \
belonging to the same equivalence class are listed as the representative of \
the lowest dimension.\n\nThe rows are arranged in increasing orders of \
dimension of the irrep. Thus the output ",
 StyleBox["irreptable", "Input"],
 "[[1]] is the lowest-dimension anomaly-free chiral irrep obtained."
}], "Text",
 CellChangeTimes->{{3.9358346369767857`*^9, 3.935834732823717*^9}, {
  3.9358347877643566`*^9, 3.9358349180782795`*^9}, {3.935834960870714*^9, 
  3.935834962273617*^9}, {3.9358350019045277`*^9, 3.9358352162046795`*^9}, {
  3.9358364333304157`*^9, 3.935836434673361*^9}, {3.9358369787083015`*^9, 
  3.935837001944515*^9}, {3.935837766129181*^9, 
  3.935837767752899*^9}},ExpressionUUID->"37d20e34-dc41-ed4e-b3f4-\
89ad070f4400"],

Cell[CellGroupData[{

Cell[BoxData[Cell["Setting up some functions", "Subsection",
  CellChangeTimes->{{3.919494827608452*^9, 3.919494834318445*^9}, 
    3.91950911703825*^9, 3.919509557683485*^9, 3.9195105508851013`*^9, 
    3.919510849968916*^9, 3.919512489311554*^9},ExpressionUUID->
  "a2ecc05a-6bb5-6f45-9082-4717546fe6cb"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.935835221158081*^9, 3.935835294184376*^9, {3.935836140082149*^9, 
   3.935836156527288*^9}, 3.935836500502508*^9, 3.935836716491328*^9, 
   3.935836777169356*^9},ExpressionUUID->"4cdeb940-82bd-474d-96c4-\
849aec477df2"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.935832737590481*^9, 3.9358332650708027`*^9, 
  3.935834634713644*^9, 3.935836500600622*^9, 3.9358367164913273`*^9, 
  3.935836777170355*^9},
 CellLabel->
  "In[180]:=",ExpressionUUID->"174cad1c-01ce-c045-8ea3-e88e00ad156b"],

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "ijk"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d0c1b63e-3a79-5748-98c4-0c852874b139"],
 " variables are defined as in Eq. (2.1)."
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9360870511759663`*^9, 3.936087075967724*^9}, {
  3.9360872827925873`*^9, 
  3.9360872832313213`*^9}},ExpressionUUID->"b098711d-c2b3-2745-bfa7-\
25655aa32fe9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aijk", "[", 
    RowBox[{"i0_", ",", "j0_", ",", "k0_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k"}], "}"}], "=", 
       RowBox[{"Sort", "[", 
        RowBox[{"{", 
         RowBox[{"i0", ",", "j0", ",", "k0"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"i", "*", 
       RowBox[{"(", 
        RowBox[{"n", "-", 
         RowBox[{"2", "j"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "-", "k"}], ")"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.927018425959455*^9, {3.9270184725197144`*^9, 3.927018512791661*^9}, {
   3.927018990736492*^9, 3.927018990741482*^9}, {3.927189945800164*^9, 
   3.927189989322712*^9}, 3.927190137154281*^9, 3.935836500600622*^9, 
   3.935836716491328*^9, 3.935836777170355*^9},
 CellLabel->
  "In[181]:=",ExpressionUUID->"8e8508ad-7cbe-a04a-a0c7-1c8effd69c71"],

Cell[TextData[{
 "Given two points ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9695c46d-5636-e241-b3a4-fba6f6d08bd6"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fb0bf241-c78e-714c-aac0-c74f60c19270"],
 " that solve the anomaly cancellation equation, the secant connecting these \
two points will intersect the cubic hypersurface at a third point ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["p", "3"], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], 
      SuperscriptBox["p", "1"]}], "+", 
     RowBox[{
      SubscriptBox["\[Alpha]", "2"], 
      SuperscriptBox["p", "2"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "43f88fc7-d8b5-9c49-a2a6-074d3fff6058"],
 " given as below."
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.936087091345854*^9, 
  3.9360872173493176`*^9}},ExpressionUUID->"140d2cd3-60b6-4d44-a7af-\
26ab7b54e756"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"alpha1", "[", 
    RowBox[{"p10_", ",", "p20_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", "=", "p10"}], ",", 
       RowBox[{"p2", "=", "p20"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"aijk", "[", 
         RowBox[{"i", ",", "j", ",", "k"}], "]"}], "*", 
        RowBox[{"p1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"p2", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "*", 
        RowBox[{"p2", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha2", "[", 
    RowBox[{"p10_", ",", "p20_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", "=", "p10"}], ",", 
       RowBox[{"p2", "=", "p20"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"aijk", "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "*", 
         RowBox[{"p2", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "*", 
         RowBox[{"p1", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "*", 
         RowBox[{"p1", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9270185306169815`*^9, 3.927018654760453*^9}, {
   3.927018990747471*^9, 3.9270189907844067`*^9}, {3.927019226121411*^9, 
   3.927019227500469*^9}, {3.927189456280043*^9, 3.9271894797436905`*^9}, {
   3.929440127394983*^9, 3.929440178285738*^9}, {3.929440550689358*^9, 
   3.92944055152586*^9}, 3.935836500600622*^9, 3.935836716492325*^9, 
   3.935836777170355*^9, {3.936087102194702*^9, 3.9360871036938744`*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"7d80ab2b-6697-2b4f-a0f9-ea068fd6b2c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"irrepfunction", "[", 
    RowBox[{"p10_", ",", "p20_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", "=", "p10"}], ",", 
       RowBox[{"p2", "=", "p20"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"alpha1", "[", 
         RowBox[{"p1", ",", "p2"}], "]"}], "*", "p1"}], "+", 
       RowBox[{
        RowBox[{"alpha2", "[", 
         RowBox[{"p1", ",", "p2"}], "]"}], "*", "p2"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9270186572897205`*^9, 3.9270186627630997`*^9}, 
   3.9272591098295193`*^9, {3.927271899596855*^9, 3.927271907612294*^9}, {
   3.927281200707155*^9, 3.927281207522184*^9}, {3.9288222497622795`*^9, 
   3.928822255184273*^9}, 3.928822627793053*^9, 3.9288283506999874`*^9, {
   3.929440180953443*^9, 3.929440212888725*^9}, {3.929440318297701*^9, 
   3.9294403256873035`*^9}, 3.9294404737054367`*^9, {3.929531416697052*^9, 
   3.929531417460308*^9}, 3.935836500601625*^9, 3.935836716492325*^9, 
   3.935836777170355*^9},
 CellLabel->
  "In[184]:=",ExpressionUUID->"d151b71c-ea97-224c-acfd-861d52441896"],

Cell[TextData[{
 "The next function calculates the dimension of the irrep ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["q", "1"], ",", "...", ",", 
     SubscriptBox["q", 
      RowBox[{"n", "-", "1"}]]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "242cbeab-8770-cc43-ac2c-7a2a28659f21"],
 " according to Eq. (6.1)."
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9360872276429787`*^9, 
  3.9360872789601192`*^9}},ExpressionUUID->"8ee39185-2ec5-9748-ad3a-\
624b5797d889"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dimrep", "[", "qlist0_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"qlist", "=", "qlist0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Factorial", "[", "j", "]"}]}], "*", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"qlist", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"k", "-", "j", "+", "1"}], ",", "k"}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "j", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.927018663965214*^9, 3.927018718297684*^9}, {
   3.9270189910037823`*^9, 3.927018991008768*^9}, {3.929433105707308*^9, 
   3.929433123734041*^9}, {3.9294332361411*^9, 3.929433244427637*^9}, 
   3.9358365006016254`*^9, 3.935836716492325*^9, 3.935836777170355*^9},
 CellLabel->
  "In[185]:=",ExpressionUUID->"3527cf9f-8e3d-4f46-b875-5cc1a4ce593c"],

Cell[TextData[{
 "This function arranges the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "384ab314-3d3e-894a-991b-837c97095e93"],
 " coordinates in decreasing order, thus returning an ordered point from an \
orderable point."
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9360872931426888`*^9, 
  3.936087339165077*^9}},ExpressionUUID->"69218014-8767-4d46-bb04-\
ef3fe145bcef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sigmascramble", "[", "qlist0_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qlist", "=", "qlist0"}], ",", "sigma"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Element", "[", 
         RowBox[{"qlist", ",", "PositiveRationals"}], "]"}], "==", "True"}], 
       ",", "\[IndentingNewLine]", "qlist", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sigma", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"k", "*", 
                RowBox[{"qlist", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "k"}], ")"}], "*", 
               RowBox[{"qlist", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "i", ",", 
                RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sigma", "=", 
         RowBox[{"ReverseSort", "[", "sigma", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"DuplicateFreeQ", "[", "sigma", "]"}], "==", "True"}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"sigma", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{"sigma", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ")"}], "/", "n"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", "Nothing"}], "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.92943503375522*^9, 3.929435061642074*^9}, {
   3.929435333846529*^9, 3.9294353359416237`*^9}, {3.929435569193067*^9, 
   3.929435583545452*^9}, {3.929435681562231*^9, 3.9294356978146*^9}, {
   3.929435744153532*^9, 3.929435778506409*^9}, {3.929435828232352*^9, 
   3.92943582943429*^9}, {3.9294359826824245`*^9, 3.9294360151427135`*^9}, {
   3.929436142773849*^9, 3.929436193736065*^9}, {3.9294362729835835`*^9, 
   3.929436273245405*^9}, {3.929436485353571*^9, 3.9294365393189487`*^9}, {
   3.929436966137177*^9, 3.929437003546545*^9}, {3.9294379279790993`*^9, 
   3.929437952478091*^9}, {3.929438382443346*^9, 3.9294383825679646`*^9}, {
   3.929438725577395*^9, 3.929438733403349*^9}, {3.929440221171393*^9, 
   3.929440223825514*^9}, {3.9294433079428577`*^9, 3.9294433089362755`*^9}, {
   3.9294436079476204`*^9, 3.929443608352623*^9}, {3.9358327647985783`*^9, 
   3.935832778931797*^9}, 3.935836500612129*^9, 3.935836716492325*^9, 
   3.935836777170355*^9},
 CellLabel->
  "In[186]:=",ExpressionUUID->"3f7721a6-a737-7746-abad-9ddd54e93410"],

Cell["\<\
The table of anomaly-free irreps is constructed as described in the preamble \
of the notebook.\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9360873481965237`*^9, 
  3.936087367287409*^9}},ExpressionUUID->"e252c1f8-b8d3-074f-93ff-\
d8ff7a0281fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptablefunction", "[", "scantable0_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"scantable", "=", "scantable0"}], ",", "irreptable", ",", 
      "dimtable"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"irreptable", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"sigmascramble", "[", 
           RowBox[{"scantable", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"scantable", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", 
             RowBox[{"2", ";;"}]}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "scantable", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"irreptable", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{"irreptable", ",", 
        RowBox[{"a_", "/;", 
         RowBox[{
          RowBox[{"Length", "[", "a", "]"}], "!=", "2"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"irreptable", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"irreptable", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], "/", 
         RowBox[{"GCD", "@@", 
          RowBox[{"irreptable", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "irreptable", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"irreptable", "=", 
      RowBox[{
       RowBox[{"DeleteDuplicatesBy", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "&"}], "]"}], "@", "irreptable"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"irreptable", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{"irreptable", ",", 
        RowBox[{"a_", "/;", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "==", 
          RowBox[{"Reverse", "[", 
           RowBox[{"a", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dimtable", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"dimrep", "[", 
         RowBox[{"irreptable", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "irreptable", "]"}]}], "}"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"irreptable", "=", 
      RowBox[{"Transpose", "@", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"Transpose", "@", "irreptable"}], ",", "dimtable"}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"irreptable", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{"irreptable", ",", 
          RowBox[{"a_", "/;", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ">", 
            RowBox[{"4", "*", 
             RowBox[{"10", "^", "9"}]}]}]}]}], "]"}]}], ";"}], "*)"}], " ", 
     RowBox[{"(*", 
      RowBox[{
      "Uncomment", " ", "to", " ", "restrict", " ", "the", " ", "scan", " ", 
       "to", " ", "irreps", " ", "of", " ", "dimension", " ", "below", " ", 
       "4", 
       RowBox[{"x10", "^", "9"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"SortBy", "[", 
      RowBox[{"irreptable", ",", "Last"}], "]"}]}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.929439898448723*^9, 3.929439938848751*^9}, {
   3.9294399810075684`*^9, 3.929439982206095*^9}, 3.929440228641655*^9, {
   3.929440980353677*^9, 3.929440981113445*^9}, 3.929441552556332*^9, {
   3.929442742954361*^9, 3.9294427442299385`*^9}, {3.929530571346665*^9, 
   3.92953058794616*^9}, {3.929592506429287*^9, 3.9295925131583576`*^9}, {
   3.93583474629566*^9, 3.9358347741493435`*^9}, {3.9358364119913025`*^9, 
   3.9358364134068127`*^9}, 3.9358365006130733`*^9, 3.935836716492325*^9, 
   3.9358367771713734`*^9},
 CellLabel->
  "In[187]:=",ExpressionUUID->"d4f6a71b-e5ee-8d4e-8b23-29d364d761e8"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[Cell[TextData[{
  StyleBox["n ",
   FontSlant->"Italic"],
  "= 5"
 }], "Subsection",
  CellChangeTimes->{{3.919494827608452*^9, 3.919494834318445*^9}, 
    3.91950911703825*^9, 3.919509557683485*^9, 3.9195105508851013`*^9, 
    3.919510849968916*^9, 3.919512489311554*^9},ExpressionUUID->
  "33fbe1e0-aa1d-9044-8a0c-522ca74d46f8"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.935835221158081*^9, 3.935835294184376*^9, {3.935836140082149*^9, 
   3.935836178200159*^9}, 
   3.9358369186576824`*^9},ExpressionUUID->"8838c5b4-34e9-d144-bbca-\
3771827cdbea"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "n", ",", " ", "p1", ",", " ", "p2", ",", " ", "irrep", ",", " ", 
   "scantable", ",", " ", "irreptable"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.935836838651882*^9, 3.9358368497525787`*^9}, {
  3.9358369097770557`*^9, 3.9358369186576824`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"4459abe3-ba3d-0547-84f6-33f37ca561f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.929440076954828*^9, 3.929440094532791*^9}, {
   3.9294402671604195`*^9, 3.9294402699799385`*^9}, {3.929440359754406*^9, 
   3.92944036052137*^9}, 3.9294406440264034`*^9, 3.9358368072666225`*^9, {
   3.935836844290146*^9, 3.9358368497525787`*^9}, {3.935836909778057*^9, 
   3.9358369186576824`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"0d70a41b-6087-5a41-bcda-0b3b5430164e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p1", "=", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "k2", ",", "k2", ",", "k1"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Corresponds", " ", "to", " ", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox["\[Sigma]", "1"], "+", 
          SubscriptBox["\[Sigma]", "5"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "2"], "+", 
          SubscriptBox["\[Sigma]", "4"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "3"], "\[LongEqual]", "0"}], 
        TraditionalForm], "errors" -> {}, "input" -> 
      "\\sigma_1+\\sigma_5=\\sigma_2+\\sigma_4=\\sigma_3=0", "state" -> 
      "Boxes"|>,
     "TeXAssistantTemplate"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p2", "=", 
    RowBox[{"{", 
     RowBox[{"l1", ",", "l2", ",", "l1", ",", 
      RowBox[{
       RowBox[{"-", "l1"}], "-", 
       RowBox[{"l2", "/", "2"}]}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Corresponds", " ", "to", " ", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox["\[Sigma]", "1"], "+", 
          SubscriptBox["\[Sigma]", "4"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "2"], "+", 
          SubscriptBox["\[Sigma]", "3"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "5"], "\[LongEqual]", "0"}], 
        TraditionalForm], "errors" -> {}, "input" -> 
      "\\sigma_1+\\sigma_4=\\sigma_2+\\sigma_3=\\sigma_5=0", "state" -> 
      "Boxes"|>,
     "TeXAssistantTemplate"]}], "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"irrep", "=", 
   RowBox[{"irrepfunction", "[", 
    RowBox[{"p1", ",", "p2"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9294402432962627`*^9, 3.929440252743511*^9}, {
   3.929531005876248*^9, 3.929531016046419*^9}, {3.929531420734665*^9, 
   3.929531424555126*^9}, 3.9358368072666225`*^9, {3.935836844290146*^9, 
   3.935836849752579*^9}, {3.935836909778057*^9, 3.935836918658682*^9}, {
   3.9359904359469604`*^9, 
   3.935990583118265*^9}},ExpressionUUID->"119bbbf1-6955-3d49-81cb-\
9bfd8594a1a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scantable", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"irrep", ",", "k1", ",", "k2", ",", "l1", ",", "l2"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"k1", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k2", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l1", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l2", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"n", "-", "2"}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.928058536440798*^9, 3.928058558496956*^9}, 
   3.928062076345215*^9, {3.928138019071722*^9, 3.928138037325377*^9}, {
   3.928213639215793*^9, 3.928213671974037*^9}, {3.9282192349235573`*^9, 
   3.928219238994618*^9}, {3.928225659217394*^9, 3.928225678284284*^9}, {
   3.928226044671547*^9, 3.928226059725907*^9}, {3.928226624895168*^9, 
   3.9282266418054695`*^9}, {3.9282276258362484`*^9, 3.928227655496277*^9}, {
   3.9282295077696495`*^9, 3.928229508810105*^9}, {3.9282958926415386`*^9, 
   3.928295915395834*^9}, {3.928299728925616*^9, 3.928299762269587*^9}, {
   3.928405240858129*^9, 3.928405252537262*^9}, {3.928562600307213*^9, 
   3.928562606289177*^9}, {3.9285626852917843`*^9, 3.928562687889117*^9}, {
   3.928828215502493*^9, 3.928828239948004*^9}, {3.928828323829929*^9, 
   3.9288283350199127`*^9}, {3.928828433638717*^9, 3.9288284409991703`*^9}, {
   3.928828726823181*^9, 3.928828731424608*^9}, {3.928829022685129*^9, 
   3.928829033193981*^9}, {3.929431825690523*^9, 3.9294318365042667`*^9}, {
   3.929437208277075*^9, 3.9294372143932323`*^9}, {3.9294398454299297`*^9, 
   3.9294398527412*^9}, {3.929440049211529*^9, 3.929440056634701*^9}, {
   3.929443068026476*^9, 3.929443073976551*^9}, {3.9294434952824793`*^9, 
   3.929443510036276*^9}, {3.929443660008396*^9, 3.929443669221512*^9}, {
   3.929446127181431*^9, 3.929446134182068*^9}, {3.9295058150774555`*^9, 
   3.929505825764185*^9}, {3.929506076926972*^9, 3.929506086278101*^9}, {
   3.929506403078226*^9, 3.929506414323671*^9}, {3.9295071057646866`*^9, 
   3.929507115792753*^9}, {3.929509271718375*^9, 3.9295095017462883`*^9}, {
   3.929509568068777*^9, 3.929509611901556*^9}, {3.92950974961948*^9, 
   3.92950976078454*^9}, {3.929509884770254*^9, 3.929509893469868*^9}, {
   3.929510032081167*^9, 3.929510041565237*^9}, {3.9295102256458073`*^9, 
   3.929510238162388*^9}, {3.92951052306979*^9, 3.929510532721339*^9}, {
   3.929510875355932*^9, 3.929510885292195*^9}, {3.929511402705361*^9, 
   3.929511411675436*^9}, {3.929531117919241*^9, 3.9295311275202217`*^9}, {
   3.9295313292910995`*^9, 3.929531331657972*^9}, {3.9295313679674077`*^9, 
   3.929531371483208*^9}, {3.92959285057786*^9, 3.929592858738823*^9}, {
   3.935833169301939*^9, 3.935833176905716*^9}, {3.9358337170281487`*^9, 
   3.935833769795038*^9}, {3.935833815475254*^9, 3.935833840326803*^9}, 
   3.9358338956240406`*^9, {3.9358339271466274`*^9, 3.9358339989087257`*^9}, {
   3.9358345292907867`*^9, 3.935834529818819*^9}, 3.9358368072666225`*^9, {
   3.9358368442911453`*^9, 3.9358368497525787`*^9}, {3.935836909778057*^9, 
   3.935836918658682*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"be8fbeb5-99f6-3845-a79e-55121b7fffd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptable", "=", 
   RowBox[{"irreptablefunction", "[", "scantable", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.929439973214712*^9, 3.929440060675775*^9}, {
   3.929440992329681*^9, 3.929440993329603*^9}, {3.93583356501898*^9, 
   3.935833572199127*^9}, 3.935833804932169*^9, 3.9358340110509605`*^9, 
   3.9358368072666225`*^9, {3.9358368442911453`*^9, 3.9358368497525787`*^9}, {
   3.935836909778057*^9, 3.935836918658682*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"12bf0693-28e0-c344-8339-6db418ca5470"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
The  lowest-dimension anomaly-free chiral irrep for SU(5) that was obtained is\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.9358369388022976`*^9, 3.9358369717972183`*^9}, {
  3.935837009927046*^9, 
  3.935837014353979*^9}},ExpressionUUID->"1abbee73-7365-3b4c-9fff-\
db52bf526979"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptable", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.9358341632609367`*^9, 3.9358341649224567`*^9}, 
   3.935836918658682*^9, 3.9358369517634525`*^9, {3.9358370430023785`*^9, 
   3.9358370650637226`*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[196]:=",ExpressionUUID->"c188f822-20e3-144d-8c51-6d45fc8dc198"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "8", ",", "4", ",", "4"}], "}"}]], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.935834165126028*^9, 3.935834173768776*^9}, 
   3.935836918658682*^9, 3.9358369517634525`*^9, 3.935837108372303*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[196]=",ExpressionUUID->"c57b4823-d7ff-c448-86bd-32ef02b3ae2b"]
}, Open  ]],

Cell["with  dimension", "Text",
 CellChangeTimes->{{3.935837066565901*^9, 
  3.9358370736061897`*^9}},ExpressionUUID->"5b27a168-78ab-8c4e-ada9-\
27fa09a88d50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptable", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{{3.9358370750717354`*^9, 3.9358370777251225`*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[197]:=",ExpressionUUID->"198c1980-5d0b-7547-a747-46b6926f8104"],

Cell[BoxData["1357824"], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellChangeTimes->{3.9358371149611626`*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[197]=",ExpressionUUID->"fb5d06df-70fc-9b45-8d0f-9407e36d8ab0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[Cell[TextData[{
  StyleBox["n ",
   FontSlant->"Italic"],
  "= 6"
 }], "Subsection",
  CellChangeTimes->{{3.919494827608452*^9, 3.919494834318445*^9}, 
    3.91950911703825*^9, 3.919509557683485*^9, 3.9195105508851013`*^9, 
    3.919510849968916*^9, 3.919512489311554*^9},ExpressionUUID->
  "f1756ad2-d34f-514d-a628-feb85cbadfa1"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.935834045972784*^9, {3.935836183176361*^9, 3.935836188034233*^9}, 
   3.9358370339045067`*^9},ExpressionUUID->"5a62ac46-85cd-5e43-b198-\
c88647c52f0b"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "n", ",", "p1", ",", "p2", ",", "irrep", ",", "scantable", ",", 
   "irreptable"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.9358370339045067`*^9},
 CellLabel->
  "In[199]:=",ExpressionUUID->"45b625ac-2ddf-3044-9a45-d1796ccf21a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.929440076954828*^9, 3.929440094532791*^9}, {
   3.9294402671604195`*^9, 3.9294402699799385`*^9}, {3.929440359754406*^9, 
   3.92944036052137*^9}, 3.9294406440264034`*^9, 3.929530228881687*^9, 
   3.9358370339045067`*^9},
 CellLabel->
  "In[200]:=",ExpressionUUID->"205158c2-1baf-c44d-a67f-ae3b70f64999"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p1", "=", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "k2", ",", "k3", ",", "k2", ",", "k1"}], "}"}]}], 
   ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Corresponds", " ", "to", " ", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox["\[Sigma]", "1"], "+", 
          SubscriptBox["\[Sigma]", "6"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "2"], "+", 
          SubscriptBox["\[Sigma]", "5"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "3"], "+", 
          SubscriptBox["\[Sigma]", "4"], "\[LongEqual]", "0"}], 
        TraditionalForm], "errors" -> {}, "input" -> 
      "\\sigma_1+\\sigma_6=\\sigma_2+\\sigma_5=\\sigma_3+\\sigma_4=0", 
      "state" -> "Boxes"|>,
     "TeXAssistantTemplate"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p2", "=", 
    RowBox[{"{", 
     RowBox[{"l1", ",", "l2", ",", 
      RowBox[{
       RowBox[{"-", "l1"}], "-", "l2"}], ",", 
      RowBox[{
       RowBox[{"-", "l1"}], "-", "l2"}], ",", "l2"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Corresponds", " ", "to", " ", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox["\[Sigma]", "1"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "2"], "+", 
          SubscriptBox["\[Sigma]", "6"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "3"], "+", 
          SubscriptBox["\[Sigma]", "5"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "4"], "\[LongEqual]", "0"}], 
        TraditionalForm], "errors" -> {}, "input" -> 
      "\\sigma_1=\\sigma_2+\\sigma_6=\\sigma_3+\\sigma_5=\\sigma_4=0", 
      "state" -> "Boxes"|>,
     "TeXAssistantTemplate"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"irrep", "=", 
   RowBox[{"irrepfunction", "[", 
    RowBox[{"p1", ",", "p2"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.9294402432962627`*^9, 3.929440252743511*^9}, {
   3.929530315011427*^9, 3.929530337103103*^9}, {3.929530481869194*^9, 
   3.9295304837612877`*^9}, {3.9295305152135296`*^9, 3.929530518575251*^9}, {
   3.9295314900625496`*^9, 3.9295314907018776`*^9}, 3.9358370339045067`*^9, {
   3.935990784641577*^9, 3.935990792597584*^9}, 3.935990881519665*^9, {
   3.935990985660063*^9, 
   3.9359909860681896`*^9}},ExpressionUUID->"df364090-b354-0c47-b682-\
cb06888fb05e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scantable", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "irrep", ",", "k1", ",", "k2", ",", "k3", ",", "l1", ",", "l2"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k1", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k2", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k3", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l1", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l2", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"n", "-", "2"}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.928058536440798*^9, 3.928058558496956*^9}, 
   3.928062076345215*^9, {3.928138019071722*^9, 3.928138037325377*^9}, {
   3.928213639215793*^9, 3.928213671974037*^9}, {3.9282192349235573`*^9, 
   3.928219238994618*^9}, {3.928225659217394*^9, 3.928225678284284*^9}, {
   3.928226044671547*^9, 3.928226059725907*^9}, {3.928226624895168*^9, 
   3.9282266418054695`*^9}, {3.9282276258362484`*^9, 3.928227655496277*^9}, {
   3.9282295077696495`*^9, 3.928229508810105*^9}, {3.9282958926415386`*^9, 
   3.928295915395834*^9}, {3.928299728925616*^9, 3.928299762269587*^9}, {
   3.928405240858129*^9, 3.928405252537262*^9}, {3.928562600307213*^9, 
   3.928562606289177*^9}, {3.9285626852917843`*^9, 3.928562687889117*^9}, {
   3.928828215502493*^9, 3.928828239948004*^9}, {3.928828323829929*^9, 
   3.9288283350199127`*^9}, {3.928828433638717*^9, 3.9288284409991703`*^9}, {
   3.928828726823181*^9, 3.928828731424608*^9}, {3.928829022685129*^9, 
   3.928829033193981*^9}, {3.929431825690523*^9, 3.9294318365042667`*^9}, {
   3.929437208277075*^9, 3.9294372143932323`*^9}, {3.9294398454299297`*^9, 
   3.9294398527412*^9}, {3.929440049211529*^9, 3.929440056634701*^9}, {
   3.929443068026476*^9, 3.929443073976551*^9}, {3.9294434952824793`*^9, 
   3.929443510036276*^9}, {3.929443660008396*^9, 3.929443669221512*^9}, {
   3.929446127181431*^9, 3.929446134182068*^9}, {3.9295058150774555`*^9, 
   3.929505825764185*^9}, {3.929506076926972*^9, 3.929506086278101*^9}, {
   3.929506403078226*^9, 3.929506414323671*^9}, {3.9295071057646866`*^9, 
   3.929507115792753*^9}, {3.929509271718375*^9, 3.9295095017462883`*^9}, {
   3.929509568068777*^9, 3.929509611901556*^9}, {3.92950974961948*^9, 
   3.92950976078454*^9}, {3.929509884770254*^9, 3.929509893469868*^9}, {
   3.929510032081167*^9, 3.929510041565237*^9}, {3.9295102256458073`*^9, 
   3.929510238162388*^9}, {3.92951052306979*^9, 3.929510532721339*^9}, {
   3.929510875355932*^9, 3.929510885292195*^9}, {3.929511402705361*^9, 
   3.929511411675436*^9}, {3.929530351088114*^9, 3.929530374609013*^9}, {
   3.929530800060087*^9, 3.9295308095321846`*^9}, {3.9295309404967346`*^9, 
   3.9295309406847286`*^9}, 3.9295315189730186`*^9, {3.929531637580601*^9, 
   3.929531712331112*^9}, {3.929531789054952*^9, 3.929531853994639*^9}, {
   3.929532180575495*^9, 3.929532194324524*^9}, {3.929533880210011*^9, 
   3.929533893400755*^9}, {3.9358340971894474`*^9, 3.9358341341412544`*^9}, {
   3.9358345262678185`*^9, 3.935834526783787*^9}, 3.935837033905508*^9},
 CellLabel->
  "In[204]:=",ExpressionUUID->"0f01b2c6-9a56-4f4e-8ed6-61b9b233727f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptable", "=", 
   RowBox[{"irreptablefunction", "[", "scantable", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.929439973214712*^9, 3.929440060675775*^9}, {
   3.929440992329681*^9, 3.929440993329603*^9}, {3.935834122571945*^9, 
   3.935834140517145*^9}, 3.935837033905508*^9},
 CellLabel->
  "In[205]:=",ExpressionUUID->"4ef8c5d8-0fcc-8b43-bb1f-9615fc609a09"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
The  lowest-dimension anomaly-free chiral irrep for SU(6) that was obtained is\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9358369388022976`*^9, 3.935836976325737*^9}, {
  3.935837019871876*^9, 
  3.9358370266988926`*^9}},ExpressionUUID->"dd8bca09-a9a6-0941-9973-\
f912f3342e39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptable", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.935834149003708*^9, 3.9358341515884705`*^9}, 
   3.935837026699892*^9, {3.9358371256418877`*^9, 3.935837126130926*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[206]:=",ExpressionUUID->"1b61b609-4da2-de4d-b80a-3351a88cc33b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "6", ",", "1", ",", "1", ",", "5"}], "}"}]], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9358341518149815`*^9, 3.935837026699892*^9, 
  3.9358371547112007`*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[206]=",ExpressionUUID->"58f080a2-80df-f949-bc3e-d4a62b2d9313"]
}, Open  ]],

Cell[CellGroupData[{

Cell["with  dimension", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.935837128483019*^9, 
  3.935837142736416*^9}},ExpressionUUID->"deaa651b-62a2-854f-92de-\
97508ef83efa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptable", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.935837131434849*^9, 3.935837142736416*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[207]:=",ExpressionUUID->"93101f68-4bf6-d74e-b949-e38b968754d8"],

Cell[BoxData["374556"], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.93583715501239*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[207]=",ExpressionUUID->"c988a30c-e32d-344e-a879-c74798b5e9a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[Cell[TextData[{
  StyleBox["n ",
   FontSlant->"Italic"],
  "= 7"
 }], "Subsection",
  CellChangeTimes->{{3.919494827608452*^9, 3.919494834318445*^9}, 
    3.91950911703825*^9, 3.919509557683485*^9, 3.9195105508851013`*^9, 
    3.919510849968916*^9, 3.919512489311554*^9},ExpressionUUID->
  "562983c6-90c7-4843-97ba-180b8fcffcf7"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.935834178942486*^9, {3.935836190293134*^9, 3.9358361928629894`*^9}, 
   3.935837166054535*^9},ExpressionUUID->"d762db64-da1d-0745-b636-\
3219cb81dc17"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "n", ",", "p1", ",", "p2", ",", "irrep", ",", "scantable", ",", 
   "irreptable"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.935837166054535*^9},
 CellLabel->
  "In[209]:=",ExpressionUUID->"cc81ea57-7e41-5544-b892-85df1dc9b41e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "7"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.929440076954828*^9, 3.929440094532791*^9}, {
   3.9294402671604195`*^9, 3.9294402699799385`*^9}, {3.929440359754406*^9, 
   3.92944036052137*^9}, 3.9294406440264034`*^9, 3.929594346448569*^9, 
   3.935837166054535*^9},
 CellLabel->
  "In[210]:=",ExpressionUUID->"ae5a0152-75b8-4e44-9fa8-2163009c327b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p1", "=", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "k2", ",", "k3", ",", "k3", ",", "k2", ",", "k1"}], 
     "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Corresponds", " ", "to", " ", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox["\[Sigma]", "1"], "+", 
          SubscriptBox["\[Sigma]", "7"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "2"], "+", 
          SubscriptBox["\[Sigma]", "6"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "3"], "+", 
          SubscriptBox["\[Sigma]", "5"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "4"], "\[LongEqual]", "0"}], 
        TraditionalForm], "errors" -> {}, "input" -> 
      "\\sigma_1+\\sigma_7=\\sigma_2+\\sigma_6=\\sigma_3+\\sigma_5=\\sigma_4=\
0", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p2", "=", 
    RowBox[{"{", 
     RowBox[{"l1", ",", "l2", ",", "l3", ",", "l2", ",", "l1", ",", 
      RowBox[{
       RowBox[{"-", "l1"}], "-", "l2", "-", 
       RowBox[{"l3", "/", "2"}]}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Corresponds", " ", "to", " ", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox["\[Sigma]", "1"], "+", 
          SubscriptBox["\[Sigma]", "6"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "2"], "+", 
          SubscriptBox["\[Sigma]", "5"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "3"], "+", 
          SubscriptBox["\[Sigma]", "4"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "7"], "\[LongEqual]", "0"}], 
        TraditionalForm], "errors" -> {}, "input" -> 
      "\\sigma_1+\\sigma_6=\\sigma_2+\\sigma_5=\\sigma_3+\\sigma_4=\\sigma_7=\
0", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"irrep", "=", 
   RowBox[{"irrepfunction", "[", 
    RowBox[{"p1", ",", "p2"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.9294402432962627`*^9, 3.929440252743511*^9}, {
   3.929531005876248*^9, 3.929531016046419*^9}, {3.929531420734665*^9, 
   3.929531424555126*^9}, {3.929594351280291*^9, 3.929594376692383*^9}, 
   3.935837166054535*^9, 3.9359910345247154`*^9, 
   3.935991078945919*^9},ExpressionUUID->"1de3438b-1cbd-5146-9137-\
af1b0b208c97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scantable", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "irrep", ",", "k1", ",", "k2", ",", "k3", ",", "l1", ",", "l2", ",", 
         "l3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k1", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k2", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k3", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l1", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l2", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l3", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"n", "-", "2"}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.928058536440798*^9, 3.928058558496956*^9}, 
   3.928062076345215*^9, {3.928138019071722*^9, 3.928138037325377*^9}, {
   3.928213639215793*^9, 3.928213671974037*^9}, {3.9282192349235573`*^9, 
   3.928219238994618*^9}, {3.928225659217394*^9, 3.928225678284284*^9}, {
   3.928226044671547*^9, 3.928226059725907*^9}, {3.928226624895168*^9, 
   3.9282266418054695`*^9}, {3.9282276258362484`*^9, 3.928227655496277*^9}, {
   3.9282295077696495`*^9, 3.928229508810105*^9}, {3.9282958926415386`*^9, 
   3.928295915395834*^9}, {3.928299728925616*^9, 3.928299762269587*^9}, {
   3.928405240858129*^9, 3.928405252537262*^9}, {3.928562600307213*^9, 
   3.928562606289177*^9}, {3.9285626852917843`*^9, 3.928562687889117*^9}, {
   3.928828215502493*^9, 3.928828239948004*^9}, {3.928828323829929*^9, 
   3.9288283350199127`*^9}, {3.928828433638717*^9, 3.9288284409991703`*^9}, {
   3.928828726823181*^9, 3.928828731424608*^9}, {3.928829022685129*^9, 
   3.928829033193981*^9}, {3.929431825690523*^9, 3.9294318365042667`*^9}, {
   3.929437208277075*^9, 3.9294372143932323`*^9}, {3.9294398454299297`*^9, 
   3.9294398527412*^9}, {3.929440049211529*^9, 3.929440056634701*^9}, {
   3.929443068026476*^9, 3.929443073976551*^9}, {3.9294434952824793`*^9, 
   3.929443510036276*^9}, {3.929443660008396*^9, 3.929443669221512*^9}, {
   3.929446127181431*^9, 3.929446134182068*^9}, {3.9295058150774555`*^9, 
   3.929505825764185*^9}, {3.929506076926972*^9, 3.929506086278101*^9}, {
   3.929506403078226*^9, 3.929506414323671*^9}, {3.9295071057646866`*^9, 
   3.929507115792753*^9}, {3.929509271718375*^9, 3.9295095017462883`*^9}, {
   3.929509568068777*^9, 3.929509611901556*^9}, {3.92950974961948*^9, 
   3.92950976078454*^9}, {3.929509884770254*^9, 3.929509893469868*^9}, {
   3.929510032081167*^9, 3.929510041565237*^9}, {3.9295102256458073`*^9, 
   3.929510238162388*^9}, {3.92951052306979*^9, 3.929510532721339*^9}, {
   3.929510875355932*^9, 3.929510885292195*^9}, {3.929511402705361*^9, 
   3.929511411675436*^9}, {3.929531117919241*^9, 3.9295311275202217`*^9}, {
   3.9295313292910995`*^9, 3.929531331657972*^9}, {3.92953136796741*^9, 
   3.929531371483208*^9}, {3.92959285057786*^9, 3.929592858738823*^9}, {
   3.929594380163805*^9, 3.929594405264982*^9}, {3.9295958651072845`*^9, 
   3.929595874736798*^9}, {3.929595931582428*^9, 3.929595945582735*^9}, {
   3.929596020399357*^9, 3.929596032286499*^9}, {3.929596252046871*^9, 
   3.929596263614588*^9}, {3.929599695477433*^9, 3.929599706356636*^9}, {
   3.9296002382242966`*^9, 3.929600238726631*^9}, {3.929603558152851*^9, 
   3.9296035584294395`*^9}, {3.9296040041304913`*^9, 3.929604008061751*^9}, {
   3.9296043117919006`*^9, 3.929604312108835*^9}, {3.9296067879247665`*^9, 
   3.929606798104393*^9}, {3.9296193867327633`*^9, 3.92961938690242*^9}, {
   3.929620023280342*^9, 3.9296200236879635`*^9}, {3.9358342185693626`*^9, 
   3.935834252894993*^9}, {3.935834522088835*^9, 3.9358345228613605`*^9}, 
   3.935837166054535*^9},
 CellLabel->
  "In[214]:=",ExpressionUUID->"17fdb23c-d5f0-c94b-9215-5757dcbc6ca1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptable", "=", 
   RowBox[{"irreptablefunction", "[", "scantable", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.929439973214712*^9, 3.929440060675775*^9}, {
   3.929440992329681*^9, 3.929440993329603*^9}, {3.9358342313534546`*^9, 
   3.935834235907295*^9}, 3.935834281880522*^9, 3.9358371660555305`*^9},
 CellLabel->
  "In[215]:=",ExpressionUUID->"1f6dd8fc-9a66-f642-8ad7-30ab52a26fbf"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
The  lowest-dimension anomaly-free chiral irrep for SU(7) that was obtained is\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9358369388022976`*^9, 3.935836976325737*^9}, {
  3.935837019871876*^9, 3.9358370266988926`*^9}, {3.935837178550829*^9, 
  3.935837178900196*^9}},ExpressionUUID->"af5e30b3-f47e-de4c-9fee-\
84f6fe1b7a88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptable", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.935834149003708*^9, 3.9358341515884705`*^9}, 
   3.935837026699892*^9, {3.9358371256418877`*^9, 3.935837126130926*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[216]:=",ExpressionUUID->"4f751738-7179-2e4f-96e1-235cbdedf9e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "5", ",", "3", ",", "1", ",", "3", ",", "4"}], 
  "}"}]], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9358341518149815`*^9, 3.935837026699892*^9, 
  3.9358371547112007`*^9, 3.9358372187596073`*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[216]=",ExpressionUUID->"ac29ae2a-f035-e84a-b6c6-18b56d5f0d69"]
}, Open  ]],

Cell[CellGroupData[{

Cell["with  dimension", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.935837128483019*^9, 
  3.935837142736416*^9}},ExpressionUUID->"eb67aabf-c797-6247-a88e-\
d20f66b56e93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptable", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.935837131434849*^9, 3.935837142736416*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[217]:=",ExpressionUUID->"5da2ca7f-3c08-d74c-93ad-bf09621463db"],

Cell[BoxData["823350528"], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.93583715501239*^9, 3.935837219057228*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[217]=",ExpressionUUID->"ca93dcee-d103-dd41-84c9-ab37aaa435e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[Cell[TextData[{
  StyleBox["n ",
   FontSlant->"Italic"],
  "= 8"
 }], "Subsection",
  CellChangeTimes->{{3.919494827608452*^9, 3.919494834318445*^9}, 
    3.91950911703825*^9, 3.919509557683485*^9, 3.9195105508851013`*^9, 
    3.919510849968916*^9, 3.919512489311554*^9},ExpressionUUID->
  "c51c4709-129b-6447-93bb-8a61d2c540f3"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.9358344841427393`*^9, {3.935836388563545*^9, 3.9358363917968063`*^9}, 
   3.935837220570165*^9},ExpressionUUID->"a2e75cfc-9452-2f4c-9781-\
93af3cf4fe6b"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "n", ",", "p1", ",", "p2", ",", "irrep", ",", "scantable", ",", 
   "irreptable"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.9358372205701656`*^9},
 CellLabel->
  "In[219]:=",ExpressionUUID->"534b28ea-ea19-e94a-be38-082c683f4c5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "8"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.929440076954828*^9, 3.929440094532791*^9}, {
   3.9294402671604195`*^9, 3.9294402699799385`*^9}, {3.929440359754406*^9, 
   3.92944036052137*^9}, 3.9294406440264034`*^9, 3.929594346448569*^9, {
   3.929615585882612*^9, 3.9296155862493515`*^9}, 3.9358372205701656`*^9},
 CellLabel->
  "In[220]:=",ExpressionUUID->"e500a983-f602-3944-8b02-8f5cfa84f722"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p1", "=", 
    RowBox[{"{", 
     RowBox[{
     "k1", ",", "k2", ",", "k3", ",", "k4", ",", "k3", ",", "k2", ",", "k1"}],
      "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Corresponds", " ", "to", " ", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox["\[Sigma]", "1"], "+", 
          SubscriptBox["\[Sigma]", "8"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "2"], "+", 
          SubscriptBox["\[Sigma]", "7"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "3"], "+", 
          SubscriptBox["\[Sigma]", "6"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "4"], "+", 
          SubscriptBox["\[Sigma]", "5"], "\[LongEqual]", "0"}], 
        TraditionalForm], "errors" -> {}, "input" -> 
      "\\sigma_1+\\sigma_8=\\sigma_2+\\sigma_7=\\sigma_3+\\sigma_6=\\sigma_4+\
\\sigma_5=0", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p2", "=", 
    RowBox[{"{", 
     RowBox[{"l1", ",", "l2", ",", "l3", ",", 
      RowBox[{
       RowBox[{"-", "l1"}], "-", "l2", "-", "l3"}], ",", 
      RowBox[{
       RowBox[{"-", "l1"}], "-", "l2", "-", "l3"}], ",", "l3", ",", "l2"}], 
     "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Corresponds", " ", "to", " ", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox["\[Sigma]", "1"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "2"], "+", 
          SubscriptBox["\[Sigma]", "8"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "3"], "+", 
          SubscriptBox["\[Sigma]", "7"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "4"], "+", 
          SubscriptBox["\[Sigma]", "6"], "\[LongEqual]", 
          SubscriptBox["\[Sigma]", "5"], "\[LongEqual]", "0"}], 
        TraditionalForm], "errors" -> {}, "input" -> 
      "\\sigma_1=\\sigma_2+\\sigma_8=\\sigma_3+\\sigma_7=\\sigma_4+\\sigma_6=\
\\sigma_5=0", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"irrep", "=", 
   RowBox[{"irrepfunction", "[", 
    RowBox[{"p1", ",", "p2"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.9294402432962627`*^9, 3.929440252743511*^9}, {
   3.929531005876248*^9, 3.929531016046419*^9}, {3.929531420734665*^9, 
   3.929531424555126*^9}, {3.929594351280291*^9, 3.929594376692383*^9}, {
   3.929615600683349*^9, 3.92961561853968*^9}, 3.935837220570165*^9, {
   3.935991193314163*^9, 3.935991204818836*^9}, 
   3.935991254088396*^9},ExpressionUUID->"9926d02a-a035-ad41-b279-\
737d67f899bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scantable", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "irrep", ",", "k1", ",", "k2", ",", "k3", ",", "k4", ",", "l1", ",", 
         "l2", ",", "l3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k1", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k2", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k3", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k4", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l1", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l2", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l3", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"n", "-", "2"}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.928058536440798*^9, 3.928058558496956*^9}, 
   3.928062076345215*^9, {3.928138019071722*^9, 3.928138037325377*^9}, {
   3.928213639215793*^9, 3.928213671974037*^9}, {3.9282192349235573`*^9, 
   3.928219238994618*^9}, {3.928225659217394*^9, 3.928225678284284*^9}, {
   3.928226044671547*^9, 3.928226059725907*^9}, {3.928226624895168*^9, 
   3.9282266418054695`*^9}, {3.9282276258362484`*^9, 3.928227655496277*^9}, {
   3.9282295077696495`*^9, 3.928229508810105*^9}, {3.9282958926415386`*^9, 
   3.928295915395834*^9}, {3.928299728925616*^9, 3.928299762269587*^9}, {
   3.928405240858129*^9, 3.928405252537262*^9}, {3.928562600307213*^9, 
   3.928562606289177*^9}, {3.9285626852917843`*^9, 3.928562687889117*^9}, {
   3.928828215502493*^9, 3.928828239948004*^9}, {3.928828323829929*^9, 
   3.9288283350199127`*^9}, {3.928828433638717*^9, 3.9288284409991703`*^9}, {
   3.928828726823181*^9, 3.928828731424608*^9}, {3.928829022685129*^9, 
   3.928829033193981*^9}, {3.929431825690523*^9, 3.9294318365042667`*^9}, {
   3.929437208277075*^9, 3.9294372143932323`*^9}, {3.9294398454299297`*^9, 
   3.9294398527412*^9}, {3.929440049211529*^9, 3.929440056634701*^9}, {
   3.929443068026476*^9, 3.929443073976551*^9}, {3.9294434952824793`*^9, 
   3.929443510036276*^9}, {3.929443660008396*^9, 3.929443669221512*^9}, {
   3.929446127181431*^9, 3.929446134182068*^9}, {3.9295058150774555`*^9, 
   3.929505825764185*^9}, {3.929506076926972*^9, 3.929506086278101*^9}, {
   3.929506403078226*^9, 3.929506414323671*^9}, {3.9295071057646866`*^9, 
   3.929507115792753*^9}, {3.929509271718375*^9, 3.9295095017462883`*^9}, {
   3.929509568068777*^9, 3.929509611901556*^9}, {3.92950974961948*^9, 
   3.92950976078454*^9}, {3.929509884770254*^9, 3.929509893469868*^9}, {
   3.929510032081167*^9, 3.929510041565237*^9}, {3.9295102256458073`*^9, 
   3.929510238162388*^9}, {3.92951052306979*^9, 3.929510532721339*^9}, {
   3.929510875355932*^9, 3.929510885292195*^9}, {3.929511402705361*^9, 
   3.929511411675436*^9}, {3.929531117919241*^9, 3.9295311275202217`*^9}, {
   3.9295313292910995`*^9, 3.929531331657972*^9}, {3.92953136796741*^9, 
   3.929531371483208*^9}, {3.92959285057786*^9, 3.929592858738823*^9}, {
   3.929594380163805*^9, 3.929594405264982*^9}, {3.9295958651072845`*^9, 
   3.929595874736798*^9}, {3.929595931582428*^9, 3.929595945582735*^9}, {
   3.929596020399357*^9, 3.929596032286499*^9}, {3.929596252046871*^9, 
   3.929596263614588*^9}, {3.929599695477433*^9, 3.929599706356636*^9}, {
   3.9296002382242966`*^9, 3.929600238726631*^9}, {3.929603558152851*^9, 
   3.9296035584294395`*^9}, {3.9296040041304913`*^9, 3.929604008061751*^9}, {
   3.9296043117919006`*^9, 3.929604312108835*^9}, {3.9296067879247665`*^9, 
   3.929606798104393*^9}, {3.929615626891899*^9, 3.9296156777002525`*^9}, {
   3.929615751261751*^9, 3.9296157695143948`*^9}, {3.929615854861164*^9, 
   3.929615870856413*^9}, {3.929616439184082*^9, 3.929616461019186*^9}, {
   3.9296185223456326`*^9, 3.929618541079889*^9}, {3.929618615104723*^9, 
   3.929618615384866*^9}, {3.92961866334152*^9, 3.929618671016304*^9}, {
   3.9296187357347107`*^9, 3.9296187360374985`*^9}, {3.929618807793232*^9, 
   3.929618809861521*^9}, {3.929621330744385*^9, 3.929621331090227*^9}, {
   3.92962145669487*^9, 3.929621456898739*^9}, {3.935834501970143*^9, 
   3.935834545034584*^9}, 3.935837220570165*^9},
 CellLabel->
  "In[224]:=",ExpressionUUID->"125f15f9-47ec-9e4c-9032-2175fa6164c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptable", "=", 
   RowBox[{"irreptablefunction", "[", "scantable", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.929439973214712*^9, 3.929440060675775*^9}, {
   3.929440992329681*^9, 3.929440993329603*^9}, {3.9358345357970066`*^9, 
   3.935834549213106*^9}, 3.9358372205701656`*^9},
 CellLabel->
  "In[225]:=",ExpressionUUID->"5d3ee1ab-49fc-964e-921e-40f0bc9f1376"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
The  lowest-dimension anomaly-free chiral irrep for SU(8) that was obtained is\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9358369388022976`*^9, 3.935836976325737*^9}, {
  3.935837019871876*^9, 3.9358370266988926`*^9}, {3.935837178550829*^9, 
  3.9358372072321453`*^9}},ExpressionUUID->"c35a0af2-d820-024c-aba2-\
6d2c645296d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptable", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.935834149003708*^9, 3.9358341515884705`*^9}, 
   3.935837026699892*^9, {3.9358371256418877`*^9, 3.935837126130926*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[226]:=",ExpressionUUID->"ece5b024-4f33-8a4c-b571-d34ae1dc1cf8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2", ",", "4", ",", "1", ",", "1", ",", "1", ",", "4"}], 
  "}"}]], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9358341518149815`*^9, 3.935837026699892*^9, 
  3.9358371547112007`*^9, 3.935837371905075*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[226]=",ExpressionUUID->"9a4027c5-da3f-6044-bbf6-ce443c765128"]
}, Open  ]],

Cell[CellGroupData[{

Cell["with  dimension", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.935837128483019*^9, 
  3.935837142736416*^9}},ExpressionUUID->"ce92196e-88b4-1443-9576-\
28e9159afef9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irreptable", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.935837131434849*^9, 3.935837142736416*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[227]:=",ExpressionUUID->"28399892-9b7a-7943-8fab-836c72fa08f2"],

Cell[BoxData["12360348"], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.93583715501239*^9, 3.9358373721804314`*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[227]=",ExpressionUUID->"54010967-6746-6247-8588-975311aa1e28"]
}, Open  ]]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowGroupOpener->True,
Background->RGBColor[1, 1, 0.85],
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"39b47506-94de-3748-80dd-f6c43e1d95dd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2682, 72, 196, "Text",ExpressionUUID->"37d20e34-dc41-ed4e-b3f4-89ad070f4400"],
Cell[CellGroupData[{
Cell[3265, 96, 616, 10, 41, "Input",ExpressionUUID->"4cdeb940-82bd-474d-96c4-849aec477df2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[3884, 108, 376, 7, 28, "Input",ExpressionUUID->"174cad1c-01ce-c045-8ea3-e88e00ad156b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[4263, 117, 479, 13, 35, "Text",ExpressionUUID->"b098711d-c2b3-2745-bfa7-25655aa32fe9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[4745, 132, 1165, 31, 86, "Input",ExpressionUUID->"8e8508ad-7cbe-a04a-a0c7-1c8effd69c71",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[5913, 165, 1116, 33, 58, "Text",ExpressionUUID->"140d2cd3-60b6-4d44-a7af-26ab7b54e756",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[7032, 200, 2711, 72, 124, "Input",ExpressionUUID->"7d80ab2b-6697-2b4f-a0f9-ea068fd6b2c8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[9746, 274, 1304, 30, 67, "Input",ExpressionUUID->"d151b71c-ea97-224c-acfd-861d52441896",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[11053, 306, 578, 16, 35, "Text",ExpressionUUID->"8ee39185-2ec5-9748-ad3a-624b5797d889",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[11634, 324, 1413, 35, 67, "Input",ExpressionUUID->"3527cf9f-8e3d-4f46-b875-5cc1a4ce593c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[13050, 361, 507, 13, 35, "Text",ExpressionUUID->"69218014-8767-4d46-bb04-ef3fe145bcef",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[13560, 376, 3558, 84, 181, "Input",ExpressionUUID->"3f7721a6-a737-7746-abad-9ddd54e93410",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[17121, 462, 302, 7, 35, "Text",ExpressionUUID->"e252c1f8-b8d3-074f-93ff-d8ff7a0281fc",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[17426, 471, 4575, 118, 219, "Input",ExpressionUUID->"d4f6a71b-e5ee-8d4e-8b23-29d364d761e8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[22038, 594, 611, 14, 37, "Input",ExpressionUUID->"8838c5b4-34e9-d144-bbca-3771827cdbea",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[22652, 610, 435, 9, 28, "Input",ExpressionUUID->"4459abe3-ba3d-0547-84f6-33f37ca561f5",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[23090, 621, 526, 10, 28, "Input",ExpressionUUID->"0d70a41b-6087-5a41-bcda-0b3b5430164e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[23619, 633, 2157, 51, 70, "Input",ExpressionUUID->"119bbbf1-6955-3d49-81cb-9bfd8594a1a1",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[25779, 686, 3494, 61, 28, "Input",ExpressionUUID->"be8fbeb5-99f6-3845-a79e-55121b7fffd6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[29276, 749, 607, 11, 28, "Input",ExpressionUUID->"12bf0693-28e0-c344-8339-6db418ca5470",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[29920, 765, 336, 7, 31, "Text",ExpressionUUID->"1abbee73-7365-3b4c-9fff-db52bf526979",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[30259, 774, 507, 12, 45, "Input",ExpressionUUID->"c188f822-20e3-144d-8c51-6d45fc8dc198",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[30769, 788, 429, 9, 49, "Output",ExpressionUUID->"c57b4823-d7ff-c448-86bd-32ef02b3ae2b",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[31213, 800, 159, 3, 35, "Text",ExpressionUUID->"5b27a168-78ab-8c4e-ada9-27fa09a88d50"],
Cell[CellGroupData[{
Cell[31397, 807, 348, 9, 45, "Input",ExpressionUUID->"198c1980-5d0b-7547-a747-46b6926f8104"],
Cell[31748, 818, 221, 5, 49, "Output",ExpressionUUID->"fb5d06df-70fc-9b45-8d0f-9407e36d8ab0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32006, 828, 585, 13, 41, "Input",ExpressionUUID->"5a62ac46-85cd-5e43-b198-c88647c52f0b",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[32594, 843, 333, 8, 28, "Input",ExpressionUUID->"45b625ac-2ddf-3044-9a45-d1796ccf21a3",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[32930, 853, 448, 9, 28, "Input",ExpressionUUID->"205158c2-1baf-c44d-a67f-ae3b70f64999",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[33381, 864, 2406, 56, 70, "Input",ExpressionUUID->"df364090-b354-0c47-b682-cb06888fb05e",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[35790, 922, 3511, 63, 28, "Input",ExpressionUUID->"0f01b2c6-9a56-4f4e-8ed6-61b9b233727f",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[39304, 987, 456, 9, 28, "Input",ExpressionUUID->"4ef8c5d8-0fcc-8b43-bb1f-9615fc609a09",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Closed]],
Cell[CellGroupData[{
Cell[39797, 1001, 336, 7, 31, "Text",ExpressionUUID->"dd8bca09-a9a6-0941-9973-f912f3342e39",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[40136, 1010, 475, 11, 45, "Input",ExpressionUUID->"1b61b609-4da2-de4d-b80a-3351a88cc33b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[40614, 1023, 394, 9, 49, "Output",ExpressionUUID->"58f080a2-80df-f949-bc3e-d4a62b2d9313",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[41045, 1037, 212, 4, 35, "Text",ExpressionUUID->"deaa651b-62a2-854f-92de-97508ef83efa",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[41260, 1043, 399, 10, 45, "Input",ExpressionUUID->"93101f68-4bf6-d74e-b949-e38b968754d8",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[41662, 1055, 272, 6, 49, "Output",ExpressionUUID->"c988a30c-e32d-344e-a879-c74798b5e9a6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[41971, 1066, 585, 13, 41, "Input",ExpressionUUID->"d762db64-da1d-0745-b636-3219cb81dc17",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[42559, 1081, 331, 8, 28, "Input",ExpressionUUID->"cc81ea57-7e41-5544-b892-85df1dc9b41e",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[42893, 1091, 446, 9, 28, "Input",ExpressionUUID->"ae5a0152-75b8-4e44-9fa8-2163009c327b",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[43342, 1102, 2394, 55, 70, "Input",ExpressionUUID->"1de3438b-1cbd-5146-9137-af1b0b208c97",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[45739, 1159, 4099, 73, 28, "Input",ExpressionUUID->"17fdb23c-d5f0-c94b-9215-5757dcbc6ca1",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[49841, 1234, 482, 9, 28, "Input",ExpressionUUID->"1f6dd8fc-9a66-f642-8ad7-30ab52a26fbf",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[50360, 1248, 382, 7, 31, "Text",ExpressionUUID->"af5e30b3-f47e-de4c-9fee-84f6fe1b7a88",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[50745, 1257, 475, 11, 45, "Input",ExpressionUUID->"4f751738-7179-2e4f-96e1-235cbdedf9e5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[51223, 1270, 431, 10, 49, "Output",ExpressionUUID->"ac29ae2a-f035-e84a-b6c6-18b56d5f0d69",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[51691, 1285, 212, 4, 35, "Text",ExpressionUUID->"eb67aabf-c797-6247-a88e-d20f66b56e93",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[51906, 1291, 399, 10, 45, "Input",ExpressionUUID->"5da2ca7f-3c08-d74c-93ad-bf09621463db",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[52308, 1303, 297, 6, 49, "Output",ExpressionUUID->"ca93dcee-d103-dd41-84c9-ab37aaa435e2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[52642, 1314, 587, 13, 41, "Input",ExpressionUUID->"a2e75cfc-9452-2f4c-9781-93af3cf4fe6b",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[53232, 1329, 333, 8, 28, "Input",ExpressionUUID->"534b28ea-ea19-e94a-be38-082c683f4c5e",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[53568, 1339, 496, 9, 28, "Input",ExpressionUUID->"e500a983-f602-3944-8b02-8f5cfa84f722",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[54067, 1350, 2653, 61, 70, "Input",ExpressionUUID->"9926d02a-a035-ad41-b279-737d67f899bc",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[56723, 1413, 4602, 81, 48, "Input",ExpressionUUID->"125f15f9-47ec-9e4c-9032-2175fa6164c5",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[61328, 1496, 460, 9, 28, "Input",ExpressionUUID->"5d3ee1ab-49fc-964e-921e-40f0bc9f1376",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[61825, 1510, 384, 7, 31, "Text",ExpressionUUID->"c35a0af2-d820-024c-aba2-6d2c645296d2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[62212, 1519, 475, 11, 45, "Input",ExpressionUUID->"ece5b024-4f33-8a4c-b571-d34ae1dc1cf8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[62690, 1532, 439, 10, 49, "Output",ExpressionUUID->"9a4027c5-da3f-6044-bbf6-ce443c765128",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[63166, 1547, 212, 4, 35, "Text",ExpressionUUID->"ce92196e-88b4-1443-9576-28e9159afef9",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[63381, 1553, 399, 10, 45, "Input",ExpressionUUID->"28399892-9b7a-7943-8fab-836c72fa08f2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[63783, 1565, 298, 6, 49, "Output",ExpressionUUID->"54010967-6746-6247-8588-975311aa1e28",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]]
}
]
*)


